Fingerprints of the triaxial deformation from energies and $B(E2)$ transition probabilities of $\gamma$-bands in transitional and deformed nuclei

The energies and $B(E2)$ transitions involving the states of the ground- and $\gamma$-bands in thirty transitional and deformed nuclei are calculated using the triaxial projected shell model (TPSM) approach. Systematic good agreement with the existing data substantiates the reliability of the model predictions. The Gamma-rotor version of the collective Bohr Hamiltonian is discussed in order to quantify the classification with respect to the triaxial shape degree of freedom. The pertaining criteria are applied to the TPSM results and the staggering of the energies of the $\gamma$-bands is analyzed in detail. An analog staggering of the intra-$\gamma$ $B(E2,I\rightarrow I-2)$ is introduced for the first time. The emergence of the staggering phenomena in the transitions is explained in the terms of interactions between the bands.

==> Untitled-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28018,        708]
NotebookOptionsPosition[     20931,        600]
NotebookOutlinePosition[     21271,        615]
CellTagsIndexPosition[     21228,        612]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"0.5", 
  RowBox[{"(", 
   RowBox[{"180", "+", "150", "+", "125", "+", "125"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"0.7", " ", "155"}], "+", 
  RowBox[{"0.7", " ", "140"}], "+", 
  RowBox[{"0.25", " ", "175"}], "+", 
  RowBox[{"0.3", " ", "170"}]}], "\[IndentingNewLine]", 
 RowBox[{"0.5", "+", "0.1", "+"}]}], "Input",
 CellChangeTimes->{{3.909129769919628*^9, 3.9091297773301363`*^9}, {
  3.909129834981475*^9, 3.909129850851676*^9}, {3.90912988221663*^9, 
  3.909129901313635*^9}, {3.909129941042231*^9, 3.9091299458395357`*^9}, {
  3.909129997259551*^9, 3.90913000252112*^9}, {3.909130042346692*^9, 
  3.909130046280835*^9}, {3.909130093711149*^9, 3.9091300994623623`*^9}, {
  3.9091302097614393`*^9, 3.909130229976554*^9}, {3.9091302614489813`*^9, 
  3.909130263842608*^9}, {3.9091303491780577`*^9, 3.909130364587565*^9}, {
  3.909131175011359*^9, 3.9091311871032143`*^9}, {3.909131222380547*^9, 
  3.9091312264378357`*^9}},ExpressionUUID->"7285390a-6db0-4cb3-aa78-\
463180aa4f45"],

Cell[BoxData["290.`"], "Output",
 CellChangeTimes->{{3.909130356688694*^9, 3.9091303692791348`*^9}},
 CellLabel->
  "Out[1855]=",ExpressionUUID->"3c2528e8-cc9a-4149-b80f-7c44103b59b1"],

Cell[BoxData["301.25`"], "Output",
 CellChangeTimes->{{3.909130356688694*^9, 3.909130369281707*^9}},
 CellLabel->
  "Out[1856]=",ExpressionUUID->"126a6e85-5eca-4241-abed-f27c1441a1eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"e2", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{".325", "^", "2"}], "+", 
    RowBox[{"0.12", "^", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"21", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"1.5", "%"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"gn", "=", "21"}], "\[IndentingNewLine]", 
 RowBox[{"gn", "=", 
  RowBox[{
   RowBox[{"21", "/", "180"}], " ", "Pi"}]}], "\[IndentingNewLine]", 
 RowBox[{"ox", "=", 
  RowBox[{"1", "-", 
   RowBox[{
    RowBox[{"2", "/", "3"}], "e2", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"gn", "+", 
      RowBox[{"2", 
       RowBox[{"Pi", "/", "3"}]}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"oy", "=", 
  RowBox[{"1", "-", 
   RowBox[{
    RowBox[{"2", "/", "3"}], "e2", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"gn", "+", 
      RowBox[{"4", 
       RowBox[{"Pi", "/", "3"}]}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"oz", "=", 
  RowBox[{"1", "-", 
   RowBox[{
    RowBox[{"2", "/", "3"}], "e2", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"gn", "+", 
      RowBox[{"6", 
       RowBox[{"Pi", "/", "3"}]}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"gg", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"oy", "^", "2"}]}], "-", 
         RowBox[{"1", "/", 
          RowBox[{"ox", "^", "2"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"oz", "^", "2"}]}], "-", 
         RowBox[{"1", "/", 
          RowBox[{"ox", "^", "2"}]}], "-", 
         RowBox[{"1", "/", 
          RowBox[{"oy", "^", "2"}]}]}], ")"}]}]}], "]"}], "/", "Pi"}], " ", 
   "180"}]}]}], "Input",
 CellChangeTimes->{{3.909311179296949*^9, 3.90931128260532*^9}, {
  3.90931157400113*^9, 3.909311605347602*^9}, {3.9093116409630127`*^9, 
  3.909311788455452*^9}, {3.909311825075821*^9, 3.909311860376893*^9}, {
  3.90931190093577*^9, 3.909311982925754*^9}, {3.909312016614221*^9, 
  3.909312039337159*^9}, {3.909312078343664*^9, 3.9093121055525303`*^9}, {
  3.9093121357861423`*^9, 3.9093121721883373`*^9}, {3.90931220636296*^9, 
  3.9093122126662817`*^9}, {3.909351661784276*^9, 
  3.9093516664218884`*^9}},ExpressionUUID->"d1813578-ca02-447d-a487-\
c7c95cae7646"],

Cell[BoxData["0.3464462440264002`"], "Output",
 CellChangeTimes->{3.909311217331912*^9, 3.9093112891571627`*^9, 
  3.909312226551546*^9},
 CellLabel->
  "Out[1860]=",ExpressionUUID->"b395d106-098c-471e-8de1-701c2cc53301"],

Cell[BoxData["10.086943313168396`"], "Output",
 CellChangeTimes->{3.909311217331912*^9, 3.9093112891571627`*^9, 
  3.909312226554311*^9},
 CellLabel->
  "Out[1861]=",ExpressionUUID->"d4177b30-e119-469e-b4d2-e074e763369c"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{3.909311217331912*^9, 3.9093112891571627`*^9, 
  3.909312226558058*^9},
 CellLabel->
  "Out[1862]=",ExpressionUUID->"e6a5c8b6-5548-46a5-bbdc-b161e9ee6640"],

Cell[BoxData[
 FractionBox[
  RowBox[{"7", " ", "\[Pi]"}], "60"]], "Output",
 CellChangeTimes->{3.909311217331912*^9, 3.9093112891571627`*^9, 
  3.9093122265631247`*^9},
 CellLabel->
  "Out[1863]=",ExpressionUUID->"a4967153-a6ca-4a96-ab27-d99137421e1c"],

Cell[BoxData["1.1794928662713686`"], "Output",
 CellChangeTimes->{3.909311217331912*^9, 3.9093112891571627`*^9, 
  3.909312226614334*^9},
 CellLabel->
  "Out[1864]=",ExpressionUUID->"aceace0e-9d70-40bd-9b5d-2ef6c0033ce3"],

Cell[BoxData["1.0361307552329782`"], "Output",
 CellChangeTimes->{3.909311217331912*^9, 3.9093112891571627`*^9, 
  3.909312226616654*^9},
 CellLabel->
  "Out[1865]=",ExpressionUUID->"e5403993-4f4e-4a54-a8ea-978021b8f93a"],

Cell[BoxData["0.7843763784956531`"], "Output",
 CellChangeTimes->{3.909311217331912*^9, 3.9093112891571627`*^9, 
  3.909312226619876*^9},
 CellLabel->
  "Out[1866]=",ExpressionUUID->"b0623005-f870-4a08-9350-463c48fc9e54"],

Cell[BoxData["12.961417183299185`"], "Output",
 CellChangeTimes->{3.909311217331912*^9, 3.9093112891571627`*^9, 
  3.909312226622414*^9},
 CellLabel->
  "Out[1867]=",ExpressionUUID->"084b1f67-08d8-41b3-9c5a-45c3f3fb5778"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.909311511540189*^9, 3.9093115496133823`*^9}, 
   3.909311598444248*^9},ExpressionUUID->"e99171e7-f016-41a0-a120-\
0acf32e48e30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909586295169899*^9, 3.9095863655829487`*^9}, {
  3.9095868569412003`*^9, 3.9095868585792923`*^9}},
 CellLabel->
  "In[1869]:=",ExpressionUUID->"c0b920db-82a6-4cb7-81ab-7aaf0706e292"],

Cell[BoxData[
 SqrtBox[
  FractionBox["2", "7"]]], "Output",
 CellChangeTimes->{3.909586369444201*^9, 3.9095868631541023`*^9},
 CellLabel->
  "Out[1869]=",ExpressionUUID->"fae16f62-974c-4856-a158-3aad208e51a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{".859", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{".785", "+", ".956"}], ")"}], "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "/", ".085"}]}], "Input",
 CellChangeTimes->{{3.9099292346420317`*^9, 3.909929299991427*^9}, {
  3.909929579970335*^9, 3.909929654334236*^9}},
 CellLabel->
  "In[1878]:=",ExpressionUUID->"a5f93a95-03db-4501-a2c6-c88a31bf52fd"],

Cell[BoxData[
 RowBox[{"-", "0.011500000000000066`"}]], "Output",
 CellChangeTimes->{3.909929302870035*^9, 3.909929669327179*^9},
 CellLabel->
  "Out[1878]=",ExpressionUUID->"c1e7023a-b8b3-4495-9f09-8ec179f3c121"],

Cell[BoxData[
 RowBox[{"-", "0.1352941176470596`"}]], "Output",
 CellChangeTimes->{3.909929302870035*^9, 3.909929669330881*^9},
 CellLabel->
  "Out[1879]=",ExpressionUUID->"cb66f2f7-5b64-4ed6-b407-eab6e0d5dc74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{".722", "/", ".061"}], "\[IndentingNewLine]", 
 RowBox[{".722", "/", ".203"}]}], "Input",
 CellChangeTimes->{{3.9099309913018217`*^9, 3.9099310570605497`*^9}},
 CellLabel->
  "In[1880]:=",ExpressionUUID->"50209d52-5219-4bc8-9757-f66b29418cc8"],

Cell[BoxData["11.83606557377049`"], "Output",
 CellChangeTimes->{3.909931083175212*^9},
 CellLabel->
  "Out[1880]=",ExpressionUUID->"2f7aba62-70d8-4d28-8362-f9c8363598a1"],

Cell[BoxData["3.556650246305418`"], "Output",
 CellChangeTimes->{3.909931083179864*^9},
 CellLabel->
  "Out[1881]=",ExpressionUUID->"e7b266d1-be0b-44bf-ba05-7ce7dddde0e0"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.909934289528985*^9, 3.909934292997064*^9}, {
  3.909935037652794*^9, 
  3.90993503970922*^9}},ExpressionUUID->"a58d2489-fa8c-4564-9bc1-\
db683095d290"],

Cell[CellGroupData[{

Cell[BoxData[{"\"\<500 280\>\"", "\[IndentingNewLine]", "\"\<S3\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"21.13", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"20.05", "+", "22.55"}], ")"}], "/", 
   "2"}]}], "\[IndentingNewLine]", "\"\<E22/E21\>\"", "\n", "20.5", "\n", "\"\
\<E22/E41\>\"", "\n", 
 RowBox[{"20.05", "/", "3.31"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9099341324872723`*^9, 3.909934206810067*^9}, {
  3.909934278334333*^9, 3.9099343588153973`*^9}, {3.9099343902483597`*^9, 
  3.909934429758443*^9}, {3.909935044135659*^9, 3.909935104404251*^9}},
 CellLabel->
  "In[1924]:=",ExpressionUUID->"4537e1ed-a894-4ada-b38a-6540200fa6bd"],

Cell[BoxData["\<\"500 280\"\>"], "Output",
 CellChangeTimes->{
  3.909934208901371*^9, {3.909934420459612*^9, 3.909934434526265*^9}, 
   3.909935123482457*^9},
 CellLabel->
  "Out[1924]=",ExpressionUUID->"d6a37ab4-86a8-447d-a705-1b91c5539cf1"],

Cell[BoxData["\<\"S3\"\>"], "Output",
 CellChangeTimes->{
  3.909934208901371*^9, {3.909934420459612*^9, 3.909934434526265*^9}, 
   3.909935123487157*^9},
 CellLabel->
  "Out[1925]=",ExpressionUUID->"e7616be2-2828-4e5c-afe9-b7bb53ac329b"],

Cell[BoxData[
 RowBox[{"-", "0.1700000000000017`"}]], "Output",
 CellChangeTimes->{
  3.909934208901371*^9, {3.909934420459612*^9, 3.909934434526265*^9}, 
   3.909935123495583*^9},
 CellLabel->
  "Out[1926]=",ExpressionUUID->"cd1ef3e8-03c7-40b5-8932-dd86760f394d"],

Cell[BoxData["\<\"E22/E21\"\>"], "Output",
 CellChangeTimes->{
  3.909934208901371*^9, {3.909934420459612*^9, 3.909934434526265*^9}, 
   3.909935123500527*^9},
 CellLabel->
  "Out[1927]=",ExpressionUUID->"39a819a8-7b83-4ce6-8461-3f1774128989"],

Cell[BoxData["20.5`"], "Output",
 CellChangeTimes->{
  3.909934208901371*^9, {3.909934420459612*^9, 3.909934434526265*^9}, 
   3.9099351235052557`*^9},
 CellLabel->
  "Out[1928]=",ExpressionUUID->"dad8ade4-872d-4fe4-82e3-2854193f8391"],

Cell[BoxData["\<\"E22/E41\"\>"], "Output",
 CellChangeTimes->{
  3.909934208901371*^9, {3.909934420459612*^9, 3.909934434526265*^9}, 
   3.9099351235102158`*^9},
 CellLabel->
  "Out[1929]=",ExpressionUUID->"0dc1207d-1dd0-4215-913d-571c968105e7"],

Cell[BoxData["6.057401812688822`"], "Output",
 CellChangeTimes->{
  3.909934208901371*^9, {3.909934420459612*^9, 3.909934434526265*^9}, 
   3.9099351235148*^9},
 CellLabel->
  "Out[1930]=",ExpressionUUID->"4d22995f-14b0-48af-be72-6e052ccef1e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"\"\<0.5(500 280)\>\"", "\[IndentingNewLine]", "\"\<S3\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"16.89", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"15.79", "+", "18.35"}], ")"}], "/", 
   "2"}]}], "\[IndentingNewLine]", "\"\<E22/E21\>\"", "\n", "15.79", "\n", \
"\"\<E22/E41\>\"", "\n", 
 RowBox[{"15.79", "/", "3.3"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9099341324872723`*^9, 3.909934206810067*^9}, {
  3.909934278334333*^9, 3.9099343588153973`*^9}, {3.9099343902483597`*^9, 
  3.909934429758443*^9}, {3.909935044135659*^9, 3.909935104404251*^9}, {
  3.909935151211397*^9, 3.909935286103651*^9}},
 CellLabel->
  "In[1931]:=",ExpressionUUID->"59a30f29-e26f-4a3d-bd1f-2fec8486d0e0"],

Cell[BoxData["\<\"0.5(500 280)\"\>"], "Output",
 CellChangeTimes->{3.909935291945395*^9},
 CellLabel->
  "Out[1931]=",ExpressionUUID->"aee47cff-2da8-4117-a466-d88df1961610"],

Cell[BoxData["\<\"S3\"\>"], "Output",
 CellChangeTimes->{3.9099352919507647`*^9},
 CellLabel->
  "Out[1932]=",ExpressionUUID->"11368902-1cdb-4c0e-a63e-c1019e427816"],

Cell[BoxData[
 RowBox[{"-", "0.17999999999999972`"}]], "Output",
 CellChangeTimes->{3.909935291954481*^9},
 CellLabel->
  "Out[1933]=",ExpressionUUID->"3072960e-6d0a-4830-8de8-68b1b18797be"],

Cell[BoxData["\<\"E22/E21\"\>"], "Output",
 CellChangeTimes->{3.9099352919589853`*^9},
 CellLabel->
  "Out[1934]=",ExpressionUUID->"0cc353a2-d1a1-44f0-aa81-492e4c17667b"],

Cell[BoxData["15.79`"], "Output",
 CellChangeTimes->{3.909935291963358*^9},
 CellLabel->
  "Out[1935]=",ExpressionUUID->"814f570f-d32d-42b1-881b-798a86efeba7"],

Cell[BoxData["\<\"E22/E41\"\>"], "Output",
 CellChangeTimes->{3.909935291967458*^9},
 CellLabel->
  "Out[1936]=",ExpressionUUID->"0dc7ef5b-165b-4df1-9d2d-0adf54c68bd1"],

Cell[BoxData["4.784848484848485`"], "Output",
 CellChangeTimes->{3.9099352919716377`*^9},
 CellLabel->
  "Out[1937]=",ExpressionUUID->"5e58c63d-b301-4e09-b50e-0de8cc15dcb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"\"\<5(500 280)\>\"", "\[IndentingNewLine]", "\"\<S3\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"36.2", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"35.36", "+", "38.5"}], ")"}], "/", 
   "2"}]}], "\[IndentingNewLine]", "\"\<E22/E21\>\"", "\n", "36.3", "\n", "\"\
\<E22/E41\>\"", "\n", 
 RowBox[{"36.3", "/", "3.6"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9099341324872723`*^9, 3.909934206810067*^9}, {
  3.909934278334333*^9, 3.9099343588153973`*^9}, {3.9099343902483597`*^9, 
  3.909934429758443*^9}, {3.909935044135659*^9, 3.909935104404251*^9}, {
  3.909935151211397*^9, 3.909935286103651*^9}, {3.909935530637738*^9, 
  3.909935532505528*^9}, {3.909935667680915*^9, 3.9099356694449987`*^9}, {
  3.9099359366932993`*^9, 3.9099360150375433`*^9}},
 CellLabel->
  "In[1942]:=",ExpressionUUID->"d6ad7365-8ea8-4bff-a6c5-1950ee37f2a4"],

Cell[BoxData["\<\"5(500 280)\"\>"], "Output",
 CellChangeTimes->{3.909936016908312*^9},
 CellLabel->
  "Out[1942]=",ExpressionUUID->"7127e27b-309e-4f17-932b-fced5b1cec91"],

Cell[BoxData["\<\"S3\"\>"], "Output",
 CellChangeTimes->{3.909936016913664*^9},
 CellLabel->
  "Out[1943]=",ExpressionUUID->"6aa7a658-0332-48a3-af2a-6243f071a139"],

Cell[BoxData[
 RowBox[{"-", "0.7299999999999969`"}]], "Output",
 CellChangeTimes->{3.909936016916829*^9},
 CellLabel->
  "Out[1944]=",ExpressionUUID->"f4a23b47-c807-4c21-aeb1-58357ffb4e84"],

Cell[BoxData["\<\"E22/E21\"\>"], "Output",
 CellChangeTimes->{3.909936016920848*^9},
 CellLabel->
  "Out[1945]=",ExpressionUUID->"7af9e942-5f53-4ad2-86f9-61fab7af53a1"],

Cell[BoxData["36.3`"], "Output",
 CellChangeTimes->{3.909936016924778*^9},
 CellLabel->
  "Out[1946]=",ExpressionUUID->"725e4030-d252-49bc-a57c-5aa769816c4a"],

Cell[BoxData["\<\"E22/E41\"\>"], "Output",
 CellChangeTimes->{3.909936016931275*^9},
 CellLabel->
  "Out[1947]=",ExpressionUUID->"e527a5c4-e758-4ee0-962b-54bf4f7c23ab"],

Cell[BoxData["10.083333333333332`"], "Output",
 CellChangeTimes->{3.909936016935629*^9},
 CellLabel->
  "Out[1948]=",ExpressionUUID->"aeb57c08-12e7-4699-928b-cc00aa0abd28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"\"\<0.2(500 280)\>\"", "\[IndentingNewLine]", "\"\<S3\>\"", "\
\[IndentingNewLine]", 
 RowBox[{"12.2", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"11.06", "+", "13.74"}], ")"}], "/", 
   "2"}]}], "\[IndentingNewLine]", "\"\<E22/E21\>\"", "\n", "11.06", "\n", \
"\"\<E22/E41\>\"", "\n", 
 RowBox[{"11.06", "/", "3.27"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9099341324872723`*^9, 3.909934206810067*^9}, {
  3.909934278334333*^9, 3.9099343588153973`*^9}, {3.9099343902483597`*^9, 
  3.909934429758443*^9}, {3.909935044135659*^9, 3.909935104404251*^9}, {
  3.909935151211397*^9, 3.909935286103651*^9}, {3.909935530637738*^9, 
  3.909935532505528*^9}, {3.909935667680915*^9, 3.9099356694449987`*^9}, {
  3.9099359366932993`*^9, 3.9099360150375433`*^9}, {3.909936120630066*^9, 
  3.909936123987989*^9}, {3.9099362468690643`*^9, 3.909936315065858*^9}},
 CellLabel->
  "In[1951]:=",ExpressionUUID->"bd96d1ce-5f04-4ab1-aa4d-cad6fd176654"],

Cell[BoxData["\<\"0.2(500 280)\"\>"], "Output",
 CellChangeTimes->{3.90993631718524*^9},
 CellLabel->
  "Out[1951]=",ExpressionUUID->"04c5583d-44ec-41d3-b9d6-e980e51edca8"],

Cell[BoxData["\<\"S3\"\>"], "Output",
 CellChangeTimes->{3.90993631718965*^9},
 CellLabel->
  "Out[1952]=",ExpressionUUID->"33846be3-215a-4095-88bb-8f86369ce4b2"],

Cell[BoxData[
 RowBox[{"-", "0.20000000000000107`"}]], "Output",
 CellChangeTimes->{3.909936317194469*^9},
 CellLabel->
  "Out[1953]=",ExpressionUUID->"63223e35-5683-43ea-82b2-8dc034f65edc"],

Cell[BoxData["\<\"E22/E21\"\>"], "Output",
 CellChangeTimes->{3.9099363172001677`*^9},
 CellLabel->
  "Out[1954]=",ExpressionUUID->"3f644911-071c-4a3c-a060-3adadd8ea4e0"],

Cell[BoxData["11.06`"], "Output",
 CellChangeTimes->{3.909936317205771*^9},
 CellLabel->
  "Out[1955]=",ExpressionUUID->"e650b11c-09f0-4c5a-913a-14c8156e6999"],

Cell[BoxData["\<\"E22/E41\"\>"], "Output",
 CellChangeTimes->{3.909936317210182*^9},
 CellLabel->
  "Out[1956]=",ExpressionUUID->"e238ca11-d472-4613-a805-a906dbbf9261"],

Cell[BoxData["3.382262996941896`"], "Output",
 CellChangeTimes->{3.90993631721487*^9},
 CellLabel->
  "Out[1957]=",ExpressionUUID->"ab56255e-0732-4ab0-9ca7-556edd18a71c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"\"\<S3\>\"", "\[IndentingNewLine]", 
   RowBox[{"0.801", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.735", "+", "0.888"}], ")"}], "/", "2"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "/", "0.066"}]}]}]], "Input",
 CellChangeTimes->{{3.909956340615164*^9, 3.909956350194055*^9}, {
  3.909956416639688*^9, 3.909956457510682*^9}, {3.9099564917153*^9, 
  3.909956518137848*^9}, {3.9099566971679487`*^9, 3.909956737714798*^9}},
 CellLabel->
  "In[1964]:=",ExpressionUUID->"5ea4af15-ca9e-438d-81a9-3bfed77efd34"],

Cell[BoxData["\<\"S3\"\>"], "Output",
 CellChangeTimes->{{3.909956722002015*^9, 3.909956740685192*^9}},
 CellLabel->
  "Out[1964]=",ExpressionUUID->"8b99fbae-3b15-4bd5-b1bf-f5dd34418142"],

Cell[BoxData[
 RowBox[{"-", "0.010499999999999954`"}]], "Output",
 CellChangeTimes->{{3.909956722002015*^9, 3.9099567406926737`*^9}},
 CellLabel->
  "Out[1965]=",ExpressionUUID->"4d1c72f8-d010-4650-a342-32f32da3041a"],

Cell[BoxData[
 RowBox[{"-", "0.15909090909090837`"}]], "Output",
 CellChangeTimes->{{3.909956722002015*^9, 3.909956740697418*^9}},
 CellLabel->
  "Out[1966]=",ExpressionUUID->"1469341f-271b-45a7-baab-b4edd6c1ba10"]
}, Open  ]],

Cell[BoxData["\"\<4_3/2_2'\>"], "Input",
 CellChangeTimes->{{3.909964915413004*^9, 
  3.909964933671341*^9}},ExpressionUUID->"00a57148-0663-461a-9016-\
5f8b92945a87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"215", "/", "76.5"}]], "Input",
 CellChangeTimes->{{3.909961935251759*^9, 3.909961943508932*^9}, {
  3.909961994775975*^9, 3.909961995786141*^9}},
 CellLabel->
  "In[1983]:=",ExpressionUUID->"583ff58f-58a9-414e-a754-561132b03f81"],

Cell[BoxData["2.8104575163398695`"], "Output",
 CellChangeTimes->{3.9099619508570127`*^9, 3.909961998229238*^9},
 CellLabel->
  "Out[1983]=",ExpressionUUID->"c25a284a-107e-4f46-81e2-d1fa1e048490"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1978.", "/", "785"}]], "Input",
 CellChangeTimes->{{3.909964425712788*^9, 3.909964445321926*^9}},
 CellLabel->
  "In[1985]:=",ExpressionUUID->"6bb498c7-87b4-490c-a8ac-8f6e811b5c66"],

Cell[BoxData["2.519745222929936`"], "Output",
 CellChangeTimes->{{3.9099644400570917`*^9, 3.909964446917247*^9}},
 CellLabel->
  "Out[1985]=",ExpressionUUID->"de0de8f8-3228-4675-926f-088b6f81422d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2.27", "/", "0.735"}]], "Input",
 CellChangeTimes->{{3.9099645984253263`*^9, 3.909964602028405*^9}, {
  3.909964707109619*^9, 3.909964710579625*^9}},
 CellLabel->
  "In[1986]:=",ExpressionUUID->"769fa984-7846-4058-b6ba-8f50f2df7b36"],

Cell[BoxData["3.0884353741496597`"], "Output",
 CellChangeTimes->{3.909964721249619*^9},
 CellLabel->
  "Out[1986]=",ExpressionUUID->"9d17b24d-2fc1-4c48-a142-f3c6a98e9112"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"24.05", "/", "11.06"}]], "Input",
 CellChangeTimes->{{3.909965211729116*^9, 3.909965246926962*^9}},
 CellLabel->
  "In[1989]:=",ExpressionUUID->"8fa1fd12-4f87-47ca-8037-70d06608b472"],

Cell[BoxData["2.174502712477396`"], "Output",
 CellChangeTimes->{3.909965249141809*^9},
 CellLabel->
  "Out[1989]=",ExpressionUUID->"9dc2ecbf-5576-4a9c-aa4a-8a089bdd68d3"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.90996469103423*^9, 
  3.909964716953511*^9}},ExpressionUUID->"5dbc4bba-6513-4e23-a6e0-\
a9286f1de0fe"]
},
WindowSize->{808, 702},
WindowMargins->{{Automatic, 297}, {-179, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1032, 20, 73, "Input",ExpressionUUID->"7285390a-6db0-4cb3-aa78-463180aa4f45"],
Cell[1615, 44, 184, 3, 34, "Output",ExpressionUUID->"3c2528e8-cc9a-4149-b80f-7c44103b59b1"],
Cell[1802, 49, 184, 3, 34, "Output",ExpressionUUID->"126a6e85-5eca-4241-abed-f27c1441a1eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2023, 57, 2372, 68, 178, "Input",ExpressionUUID->"d1813578-ca02-447d-a487-c7c95cae7646"],
Cell[4398, 127, 221, 4, 34, "Output",ExpressionUUID->"b395d106-098c-471e-8de1-701c2cc53301"],
Cell[4622, 133, 221, 4, 34, "Output",ExpressionUUID->"d4177b30-e119-469e-b4d2-e074e763369c"],
Cell[4846, 139, 204, 4, 34, "Output",ExpressionUUID->"e6a5c8b6-5548-46a5-bbdc-b161e9ee6640"],
Cell[5053, 145, 253, 6, 51, "Output",ExpressionUUID->"a4967153-a6ca-4a96-ab27-d99137421e1c"],
Cell[5309, 153, 221, 4, 34, "Output",ExpressionUUID->"aceace0e-9d70-40bd-9b5d-2ef6c0033ce3"],
Cell[5533, 159, 221, 4, 34, "Output",ExpressionUUID->"e5403993-4f4e-4a54-a8ea-978021b8f93a"],
Cell[5757, 165, 221, 4, 34, "Output",ExpressionUUID->"b0623005-f870-4a08-9350-463c48fc9e54"],
Cell[5981, 171, 221, 4, 34, "Output",ExpressionUUID->"084b1f67-08d8-41b3-9c5a-45c3f3fb5778"]
}, Open  ]],
Cell[6217, 178, 177, 3, 30, "Input",ExpressionUUID->"e99171e7-f016-41a0-a120-0acf32e48e30"],
Cell[CellGroupData[{
Cell[6419, 185, 451, 12, 30, "Input",ExpressionUUID->"c0b920db-82a6-4cb7-81ab-7aaf0706e292"],
Cell[6873, 199, 210, 5, 58, "Output",ExpressionUUID->"fae16f62-974c-4856-a158-3aad208e51a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7120, 209, 386, 9, 52, "Input",ExpressionUUID->"a5f93a95-03db-4501-a2c6-c88a31bf52fd"],
Cell[7509, 220, 213, 4, 34, "Output",ExpressionUUID->"c1e7023a-b8b3-4495-9f09-8ec179f3c121"],
Cell[7725, 226, 211, 4, 34, "Output",ExpressionUUID->"cb66f2f7-5b64-4ed6-b407-eab6e0d5dc74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7973, 235, 267, 5, 52, "Input",ExpressionUUID->"50209d52-5219-4bc8-9757-f66b29418cc8"],
Cell[8243, 242, 171, 3, 34, "Output",ExpressionUUID->"2f7aba62-70d8-4d28-8362-f9c8363598a1"],
Cell[8417, 247, 171, 3, 34, "Output",ExpressionUUID->"e7b266d1-be0b-44bf-ba05-7ce7dddde0e0"]
}, Open  ]],
Cell[8603, 253, 200, 4, 30, "Input",ExpressionUUID->"a58d2489-fa8c-4564-9bc1-db683095d290"],
Cell[CellGroupData[{
Cell[8828, 261, 666, 13, 178, "Input",ExpressionUUID->"4537e1ed-a894-4ada-b38a-6540200fa6bd"],
Cell[9497, 276, 243, 5, 34, "Output",ExpressionUUID->"d6a37ab4-86a8-447d-a705-1b91c5539cf1"],
Cell[9743, 283, 238, 5, 34, "Output",ExpressionUUID->"e7616be2-2828-4e5c-afe9-b7bb53ac329b"],
Cell[9984, 290, 264, 6, 34, "Output",ExpressionUUID->"cd1ef3e8-03c7-40b5-8932-dd86760f394d"],
Cell[10251, 298, 243, 5, 34, "Output",ExpressionUUID->"39a819a8-7b83-4ce6-8461-3f1774128989"],
Cell[10497, 305, 235, 5, 34, "Output",ExpressionUUID->"dad8ade4-872d-4fe4-82e3-2854193f8391"],
Cell[10735, 312, 245, 5, 34, "Output",ExpressionUUID->"0dc1207d-1dd0-4215-913d-571c968105e7"],
Cell[10983, 319, 244, 5, 34, "Output",ExpressionUUID->"4d22995f-14b0-48af-be72-6e052ccef1e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11264, 329, 720, 14, 178, "Input",ExpressionUUID->"59a30f29-e26f-4a3d-bd1f-2fec8486d0e0"],
Cell[11987, 345, 173, 3, 34, "Output",ExpressionUUID->"aee47cff-2da8-4117-a466-d88df1961610"],
Cell[12163, 350, 165, 3, 34, "Output",ExpressionUUID->"11368902-1cdb-4c0e-a63e-c1019e427816"],
Cell[12331, 355, 190, 4, 34, "Output",ExpressionUUID->"3072960e-6d0a-4830-8de8-68b1b18797be"],
Cell[12524, 361, 170, 3, 34, "Output",ExpressionUUID->"0cc353a2-d1a1-44f0-aa81-492e4c17667b"],
Cell[12697, 366, 159, 3, 34, "Output",ExpressionUUID->"814f570f-d32d-42b1-881b-798a86efeba7"],
Cell[12859, 371, 168, 3, 34, "Output",ExpressionUUID->"0dc7ef5b-165b-4df1-9d2d-0adf54c68bd1"],
Cell[13030, 376, 173, 3, 34, "Output",ExpressionUUID->"5e58c63d-b301-4e09-b50e-0de8cc15dcb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13240, 384, 864, 16, 178, "Input",ExpressionUUID->"d6ad7365-8ea8-4bff-a6c5-1950ee37f2a4"],
Cell[14107, 402, 171, 3, 34, "Output",ExpressionUUID->"7127e27b-309e-4f17-932b-fced5b1cec91"],
Cell[14281, 407, 163, 3, 34, "Output",ExpressionUUID->"6aa7a658-0332-48a3-af2a-6243f071a139"],
Cell[14447, 412, 189, 4, 34, "Output",ExpressionUUID->"f4a23b47-c807-4c21-aeb1-58357ffb4e84"],
Cell[14639, 418, 168, 3, 34, "Output",ExpressionUUID->"7af9e942-5f53-4ad2-86f9-61fab7af53a1"],
Cell[14810, 423, 158, 3, 34, "Output",ExpressionUUID->"725e4030-d252-49bc-a57c-5aa769816c4a"],
Cell[14971, 428, 168, 3, 34, "Output",ExpressionUUID->"e527a5c4-e758-4ee0-962b-54bf4f7c23ab"],
Cell[15142, 433, 172, 3, 34, "Output",ExpressionUUID->"aeb57c08-12e7-4699-928b-cc00aa0abd28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15351, 441, 967, 17, 178, "Input",ExpressionUUID->"bd96d1ce-5f04-4ab1-aa4d-cad6fd176654"],
Cell[16321, 460, 172, 3, 34, "Output",ExpressionUUID->"04c5583d-44ec-41d3-b9d6-e980e51edca8"],
Cell[16496, 465, 162, 3, 34, "Output",ExpressionUUID->"33846be3-215a-4095-88bb-8f86369ce4b2"],
Cell[16661, 470, 190, 4, 34, "Output",ExpressionUUID->"63223e35-5683-43ea-82b2-8dc034f65edc"],
Cell[16854, 476, 170, 3, 34, "Output",ExpressionUUID->"3f644911-071c-4a3c-a060-3adadd8ea4e0"],
Cell[17027, 481, 159, 3, 34, "Output",ExpressionUUID->"e650b11c-09f0-4c5a-913a-14c8156e6999"],
Cell[17189, 486, 168, 3, 34, "Output",ExpressionUUID->"e238ca11-d472-4613-a805-a906dbbf9261"],
Cell[17360, 491, 170, 3, 34, "Output",ExpressionUUID->"ab56255e-0732-4ab0-9ca7-556edd18a71c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17567, 499, 580, 13, 94, "Input",ExpressionUUID->"5ea4af15-ca9e-438d-81a9-3bfed77efd34"],
Cell[18150, 514, 187, 3, 34, "Output",ExpressionUUID->"8b99fbae-3b15-4bd5-b1bf-f5dd34418142"],
Cell[18340, 519, 217, 4, 34, "Output",ExpressionUUID->"4d1c72f8-d010-4650-a342-32f32da3041a"],
Cell[18560, 525, 214, 4, 34, "Output",ExpressionUUID->"1469341f-271b-45a7-baab-b4edd6c1ba10"]
}, Open  ]],
Cell[18789, 532, 166, 3, 30, "Input",ExpressionUUID->"00a57148-0663-461a-9016-5f8b92945a87"],
Cell[CellGroupData[{
Cell[18980, 539, 253, 5, 30, "Input",ExpressionUUID->"583ff58f-58a9-414e-a754-561132b03f81"],
Cell[19236, 546, 196, 3, 34, "Output",ExpressionUUID->"c25a284a-107e-4f46-81e2-d1fa1e048490"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19469, 554, 205, 4, 30, "Input",ExpressionUUID->"6bb498c7-87b4-490c-a8ac-8f6e811b5c66"],
Cell[19677, 560, 197, 3, 34, "Output",ExpressionUUID->"de0de8f8-3228-4675-926f-088b6f81422d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19911, 568, 257, 5, 30, "Input",ExpressionUUID->"769fa984-7846-4058-b6ba-8f50f2df7b36"],
Cell[20171, 575, 172, 3, 34, "Output",ExpressionUUID->"9d17b24d-2fc1-4c48-a142-f3c6a98e9112"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20380, 583, 207, 4, 30, "Input",ExpressionUUID->"8fa1fd12-4f87-47ca-8037-70d06608b472"],
Cell[20590, 589, 171, 3, 34, "Output",ExpressionUUID->"9dc2ecbf-5576-4a9c-aa4a-8a089bdd68d3"]
}, Open  ]],
Cell[20776, 595, 151, 3, 30, "Input",ExpressionUUID->"5dbc4bba-6513-4e23-a6e0-a9286f1de0fe"]
}
]
*)


